Interpolation and SAT-Based Model Checking Revisited: Adoption to Software Verification

The article "Interpolation and SAT-Based Model Checking" (McMillan, 2003) describes a formal-verification algorithm, which was originally devised to verify safety properties of finite-state transition systems. It derives interpolants from unsatisfiable BMC queries and collects them to construct an overapproximation of the set of reachable states. Although 20 years old, the algorithm is still state-of-the-art in hardware model checking. Unlike other formal-verification algorithms, such as k-induction or PDR, which have been extended to handle infinite-state systems and investigated for program analysis, McMillan's interpolation-based model-checking algorithm from 2003 has not been used to verify programs so far. Our contribution is to close this significant, two decades old gap in knowledge by adopting the algorithm to software verification. We implemented it in the verification framework CPAchecker and evaluated the implementation against other state-of-the-art software-verification techniques on the largest publicly available benchmark suite of C safety-verification tasks. The evaluation demonstrates that McMillan's interpolation-based model-checking algorithm from 2003 is competitive among other algorithms in terms of both the number of solved verification tasks and the run-time efficiency. Our results are important for the area of software verification, because researchers and developers now have one more approach to choose from.

==> evaluation/count-itp-queries.py <==
#!/bin/python3

import pandas as pd

df = pd.read_csv(
    "csv/IMC-Impact-ECA-itpcall-formatted.csv", sep=",", header=None
).dropna()
print("Number of safe ECA tasks proved by both IMC and Impact:", df[0].sum())
print(
    "Number of tasks for which IMC used fewer interpolation calls:",
    df[df[1] > df[2]][0].sum(),
)


==> evaluation/process-data.sh <==
#!/bin/bash

timestamp='JAR-full-interpolation-model-checking.2023-02-23_16-56-31'
compared_approaches=('IMC'
                     'PDR'
                     'BMC'
                     'k-Induction'
                     'Predicate-Abstraction'
                     'Impact')

normalize_string_for_benchexec () {
    # Remove timestamp
    temp=$(echo "$1" | cut -d'.' -f1)
    # Tokenize
    IFS='-' read -ra ARR <<< "$temp"
    # Change cases and concatenate
    retval=''
    for word in "${ARR[@]}"; do
        word="${word//[0-9]/}"
        word="${word,,}"
        word="${word^}"
        retval+="${word}"
    done
    echo "$retval"
}

write_missing_commands () {
    PREFIX="${1}${2}"
    echo "\\ifdefined\\${PREFIX}TotalCount\\else\\edef\\${PREFIX}TotalCount{0}\\fi" >> "$3"
    echo "\\ifdefined\\${PREFIX}CorrectCount\\else\\edef\\${PREFIX}CorrectCount{0}\\fi" >> "$3"
    echo "\\ifdefined\\${PREFIX}CorrectTrueCount\\else\\edef\\${PREFIX}CorrectTrueCount{0}\\fi" >> "$3"
    echo "\\ifdefined\\${PREFIX}CorrectFalseCount\\else\\edef\\${PREFIX}CorrectFalseCount{0}\\fi" >> "$3"
    echo "\\ifdefined\\${PREFIX}WrongTrueCount\\else\\edef\\${PREFIX}WrongTrueCount{0}\\fi" >> "$3"
    echo "\\ifdefined\\${PREFIX}WrongFalseCount\\else\\edef\\${PREFIX}WrongFalseCount{0}\\fi" >> "$3"
    echo "\\ifdefined\\${PREFIX}ErrorTimeoutCount\\else\\edef\\${PREFIX}ErrorTimeoutCount{0}\\fi" >> "$3"
    echo "\\ifdefined\\${PREFIX}ErrorOutOfMemoryCount\\else\\edef\\${PREFIX}ErrorOutOfMemoryCount{0}\\fi" >> "$3"
    echo "\\ifdefined\\${PREFIX}CorrectCputime\\else\\edef\\${PREFIX}CorrectCputime{0}\\fi" >> "$3"
    echo "\\ifdefined\\${PREFIX}CorrectCputimeAvg\\else\\edef\\${PREFIX}CorrectCputimeAvg{None}\\fi" >> "$3"
    echo "\\ifdefined\\${PREFIX}CorrectWalltime\\else\\edef\\${PREFIX}CorrectWalltime{0}\\fi" >> "$3"
    echo "\\ifdefined\\${PREFIX}CorrectWalltimeAvg\\else\\edef\\${PREFIX}CorrectWalltimeAvg{None}\\fi" >> "$3"
}

write_inconclusive_commands () {
    PREFIX="${1}${2}"
    echo "\\edef\\${PREFIX}ErrorOtherInconclusiveCount{\\the\\numexpr \\${PREFIX}TotalCount - \\${PREFIX}CorrectCount - \\${PREFIX}WrongTrueCount - \\${PREFIX}WrongFalseCount - \\${PREFIX}ErrorTimeoutCount - \\${PREFIX}ErrorOutOfMemoryCount \\relax}" >> "$3"
}

replace_empty_with_nan() {
  sed -e 's/\t$/\tNaN/g' -i ${1}
  # repeat multiple times to handle cases like \t\t\t
  sed -e 's/\t\t/\tNaN\t/g' -i ${1}
  sed -e 's/\t\t/\tNaN\t/g' -i ${1}
  sed -e 's/\t\t/\tNaN\t/g' -i ${1}
}

# Generate CSV files for quantile plots of CPU times
for approach in "${compared_approaches[@]}"; do
    echo "Generating CSV files for quantile plots for ${approach} ..."
    ./quantile-generator.py --correct-only --true-only "./results/${timestamp}.results.${approach}.xml.bz2" \
        > "./csv/${approach}.quantile-true.csv"
    ./quantile-generator.py --correct-only --false-only "./results/${timestamp}.results.${approach}.xml.bz2" \
        > "./csv/${approach}.quantile-false.csv"
done

# Generate CSV files for scatter plots of CPU times
for approach in "${compared_approaches[@]}"; do
    if [ "$approach" != "${compared_approaches[0]}" ]; then
        echo "Generating CSV files for scatter plots for ${approach} ..."
        ./table-generator.py --correct-only --no-diff \
            -f csv -o ./csv -x ./scatter.xml -n "${approach}.scatter" \
            "./results/${timestamp}.results.${compared_approaches[0]}.xml.bz2" \
            "./results/${timestamp}.results.${approach}.xml.bz2"
    fi
done
echo "Replacing missing values at the end of a line by NaN ..."
sed -e 's/\t$/\tNaN/' -i ./csv/*.scatter.table.csv

# Generate the LaTeX commands for various values
cmdfile='./tex/data-commands.tex'
echo "" > $cmdfile
for approach in "${compared_approaches[@]}"; do
    echo "Generating data commands for ${approach} ..."
    ./statistics-tex.py "./results/${timestamp}.results.${approach}.xml.bz2" >> $cmdfile
done

# Define missing commands for those values equal to zero
for approach in "${compared_approaches[@]}"; do
    echo "Generating missing commands for ${approach} ..."
    write_missing_commands \
        "$(normalize_string_for_benchexec "$timestamp")" \
        "$(normalize_string_for_benchexec "$approach")" \
        "$cmdfile"
done

# Define other inconclusive commands
for approach in "${compared_approaches[@]}"; do
    echo "Generating other inconclusive commands for ${approach} ..."
    write_inconclusive_commands \
        "$(normalize_string_for_benchexec "$timestamp")" \
        "$(normalize_string_for_benchexec "$approach")" \
        "$cmdfile"
done

# IMC vs. Impact on safe ECA tasks
echo "Generating CSV files for quantile plot for IMC vs. Impact ..."
./quantile-generator.py --correct-only --true-only \
  "./results/${timestamp}.results.IMC.ReachSafety-ECA.xml.bz2" \
  > "./csv/IMC.quantile-ECA-true.csv"
./quantile-generator.py --correct-only --true-only \
  "./results/${timestamp}.results.Impact.ReachSafety-ECA.xml.bz2" \
  > "./csv/Impact.quantile-ECA-true.csv"

echo "Generating CSV file for IMC vs. Impact on ECA tasks ..."
./table-generator.py --correct-only --no-diff \
  -f csv -o ./csv -x ./IMC-Impact.scatter.xml \
  "./results/${timestamp}.results.IMC.ReachSafety-ECA.xml.bz2" \
  "./results/${timestamp}.results.Impact.ReachSafety-ECA.xml.bz2"
echo "Removing unsafe tasks ..."
sed -i '/yml\tfalse/d' ./csv/IMC-Impact.scatter.table.csv

## Interpolation counts
replace_empty_with_nan ./csv/IMC-Impact.scatter.table.csv
tail -n +4 ./csv/IMC-Impact.scatter.table.csv | cut -f6,12 | awk '{print $2 " " $1}' | sort -n | uniq -c > ./csv/IMC-Impact-ECA-itpcall-count.csv
gnuplot ./gnuplot/IMC-Impact-ECA-scatter-itpcall.gp
### Generate a CSV file to count (by another Python script)
### the number of tasks where IMC used fewer interpolation calls than Impact
sed 's/ /,/g' ./csv/IMC-Impact-ECA-itpcall-count.csv \
  | rev | cut -f1-3 -d, | rev > ./csv/IMC-Impact-ECA-itpcall-formatted.csv
./count-itp-queries.py


==> evaluation/quantile-generator.py <==
#!/usr/bin/env python3

# This file is part of BenchExec, a framework for reliable benchmarking:
# https://github.com/sosy-lab/benchexec
#
# SPDX-FileCopyrightText: 2007-2020 Dirk Beyer <https://www.sosy-lab.org>
#
# SPDX-License-Identifier: Apache-2.0

import argparse
import itertools
import sys

from benchexec import result, tablegenerator
from benchexec.tablegenerator import util

sys.dont_write_bytecode = True  # prevent creation of .pyc files


def get_extract_value_function(column_identifier):
    """
    returns a function that extracts the value for a column.
    """

    def extract_value(run_result):
        pos = None
        for i, column in enumerate(run_result.columns):
            if column.title == column_identifier:
                pos = i
                break
        if pos is None:
            sys.exit("CPU time missing for task {0}.".format(run_result.task_id[0]))
        return util.to_decimal(run_result.values[pos])

    return extract_value


def main(args=None):
    if args is None:
        args = sys.argv

    parser = argparse.ArgumentParser(
        fromfile_prefix_chars="@",
        description="""Create CSV tables for quantile plots with the results of a benchmark execution.
           The CSV tables are similar to those produced with table-generator,
           but have an additional first column with the index for the quantile plot,
           and they are sorted.
           The output is written to stdout.
           Part of BenchExec: https://github.com/sosy-lab/benchexec/""",
        formatter_class=argparse.ArgumentDefaultsHelpFormatter,
    )

    parser.add_argument(
        "result",
        metavar="RESULT",
        type=str,
        nargs="+",
        help="XML files with result produced by benchexec",
    )
    parser.add_argument(
        "--correct-only",
        action="store_true",
        dest="correct_only",
        help="only use correct results (recommended, implied if --score-based is used)",
    )
    parser.add_argument(
        "--true-only",
        action="store_true",
        dest="true_only",
        help="only use true results (typically used together with --correct-only)",
    )
    parser.add_argument(
        "--false-only",
        action="store_true",
        dest="false_only",
        help="only use false results (typically used together with --correct-only)",
    )
    parser.add_argument(
        "--score-based",
        action="store_true",
        dest="score_based",
        help="create data for score-based quantile plot",
    )
    parser.add_argument(
        "--sort-by",
        metavar="SORT",
        default="cputime",
        dest="column_identifier",
        type=str,
        help="column identifier for sorting the values, e.g. 'cputime' or 'walltime'",
    )

    options = parser.parse_args(args[1:])

    # load results
    run_set_result = tablegenerator.RunSetResult.create_from_xml(
        options.result[0], tablegenerator.parse_results_file(options.result[0])
    )
    for results_file in options.result[1:]:
        run_set_result.append(
            results_file, tablegenerator.parse_results_file(results_file)
        )
    run_set_result.collect_data(options.correct_only or options.score_based)

    # select appropriate results
    if options.score_based:
        start_index = 0
        index_increment = lambda run_result: run_result.score  # noqa: E731
        results = []
        for run_result in run_set_result.results:
            if run_result.score is None:
                sys.exit(
                    "No score available for task {0}, "
                    "cannot produce score-based quantile data.".format(
                        run_result.task_id[0]
                    )
                )

            if run_result.category == result.CATEGORY_WRONG:
                start_index += run_result.score
            elif run_result.category == result.CATEGORY_MISSING:
                sys.exit(
                    "Property missing for task {0}, "
                    "cannot produce score-based quantile data.".format(
                        run_result.task_id[0]
                    )
                )
            elif run_result.category == result.CATEGORY_CORRECT:
                results.append(run_result)
            else:
                assert run_result.category in {
                    result.CATEGORY_ERROR,
                    result.CATEGORY_UNKNOWN,
                }
    else:
        start_index = 0
        index_increment = lambda run_result: 1  # noqa: E731
        if options.correct_only:
            results = [
                run_result
                for run_result in run_set_result.results
                if run_result.category == result.CATEGORY_CORRECT
            ]
        else:
            results = run_set_result.results

    # filter true/false results if required
    result_status = ""
    if options.true_only:
        result_status = "true"
    if options.false_only:
        result_status = "false(unreach-call)"
    if result_status != "":
        results = [
            run_result
            for run_result in results
            if run_result.status == result_status
        ]

    # sort data for quantile plot
    results.sort(key=get_extract_value_function(options.column_identifier))

    # extract information which id columns should be shown
    for run_result in run_set_result.results:
        run_result.id = run_result.task_id
    relevant_id_columns = tablegenerator.select_relevant_id_columns(results)

    # write output
    index = start_index
    for run_result in results:
        index += index_increment(run_result)
        task_ids = (
            task_id for task_id, show in zip(run_result.id, relevant_id_columns) if show
        )
        result_values = (util.remove_unit(value or "") for value in run_result.values)
        print(*itertools.chain([index], task_ids, result_values), sep="\t")


if __name__ == "__main__":
    try:
        sys.exit(main())
    except KeyboardInterrupt:
        sys.exit("Script was interrupted by user.")


==> evaluation/statistics-tex.py <==
#!/usr/bin/env python3

# This file is part of BenchExec, a framework for reliable benchmarking:
# https://github.com/sosy-lab/benchexec
#
# SPDX-FileCopyrightText: 2007-2020 Dirk Beyer <https://www.sosy-lab.org>
#
# SPDX-License-Identifier: Apache-2.0

import argparse
import collections
import itertools
import re
import string
import sys
import multiprocessing
from functools import partial

from benchexec import tablegenerator
from benchexec.tablegenerator.statistics import StatValue
from benchexec.tablegenerator import util

sys.dont_write_bytecode = True  # prevent creation of .pyc files


HEADER = r"""% The following definition defines a command for each value.
% The command name is the concatenation of the first six arguments.
% To override this definition, define \StoreBenchExecResult with \newcommand before including this file.
% Arguments: benchmark name, run-set name, category, status, column name, statistic, value
\providecommand\StoreBenchExecResult[7]{\expandafter\newcommand\csname#1#2#3#4#5#6\endcsname{#7}}%"""


def extract_time(column_title, time_name, run_result):
    pos = None
    for i, column in enumerate(run_result.columns):
        if column.title == column_title:
            pos = i
            break
    if pos is None:
        sys.exit("{0} time missing for task {1}.".format(time_name, run_result.task_id))
    return util.to_decimal(run_result.values[pos])


def extract_cputime(run_result):
    return extract_time("cputime", "CPU", run_result)


def extract_walltime(run_result):
    return extract_time("walltime", "Wall", run_result)


def format_command_part(name):
    name = re.sub("[^a-zA-Z]", "-", name)
    name = string.capwords(name, "-")
    name = name.replace("-", "")
    return name


class StatAccumulator(object):
    def __init__(self):
        self.count = 0
        self.cputime_values = []
        self.walltime_values = []

    def add(self, result):
        self.count += 1
        self.cputime_values.append(extract_cputime(result))
        self.walltime_values.append(extract_walltime(result))

    def to_latex(self, name_parts):
        if not self.cputime_values or not self.walltime_values:
            return ""
        cputime_stats = StatValue.from_list(self.cputime_values)
        walltime_stats = StatValue.from_list(self.walltime_values)
        assert len(name_parts) <= 4
        name_parts += [""] * (4 - len(name_parts))  # ensure length 4
        name = r"}{".join(map(format_command_part, name_parts))
        return "\n".join(
            itertools.chain.from_iterable(
                [[r"\StoreBenchExecResult{%s}{Count}{}{%s}%%" % (name, self.count)]]
                + [
                    [
                        r"\StoreBenchExecResult{%s}{%s}{}{%s}%%"
                        % (name, time_name, time_stats.sum),
                        r"\StoreBenchExecResult{%s}{%s}{Avg}{%s}%%"
                        % (name, time_name, time_stats.avg),
                        r"\StoreBenchExecResult{%s}{%s}{Median}{%s}%%"
                        % (name, time_name, time_stats.median),
                        r"\StoreBenchExecResult{%s}{%s}{Min}{%s}%%"
                        % (name, time_name, time_stats.min),
                        r"\StoreBenchExecResult{%s}{%s}{Max}{%s}%%"
                        % (name, time_name, time_stats.max),
                        r"\StoreBenchExecResult{%s}{%s}{Stdev}{%s}%%"
                        % (name, time_name, time_stats.stdev),
                    ]
                    for (time_name, time_stats) in [
                        ("Cputime", cputime_stats),
                        ("Walltime", walltime_stats),
                    ]
                ]
            )
        )


class StatsCollection(object):
    def __init__(self, prefix_list, total_stats, category_stats, status_stats):
        self.prefix_list = prefix_list
        self.total_stats = total_stats
        self.category_stats = category_stats
        self.status_stats = status_stats


def load_results(result_file, status_print):
    run_set_result = tablegenerator.RunSetResult.create_from_xml(
        result_file, tablegenerator.parse_results_file(result_file)
    )
    run_set_result.collect_data(False)

    total_stats = StatAccumulator()
    category_stats = collections.defaultdict(StatAccumulator)
    status_stats = collections.defaultdict(
        lambda: collections.defaultdict(StatAccumulator)
    )
    for run_result in run_set_result.results:
        total_stats.add(run_result)
        category_stats[run_result.category].add(run_result)
        if status_print == "full":
            status_stats[run_result.category][run_result.status].add(run_result)
        elif status_print == "short":
            short_status = re.sub(r" *\(.*", "", run_result.status)
            status_stats[run_result.category][short_status].add(run_result)
    assert len(run_set_result.results) == total_stats.count

    basenames = [
        util.prettylist(run_set_result.attributes.get("benchmarkname")),
        util.prettylist(run_set_result.attributes.get("name")),
    ]

    # status_stats must be transformed to a dictionary to get rid of the lambda-factory used above (can't be pickled)
    return StatsCollection(basenames, total_stats, category_stats, dict(status_stats))


def main(args=None):
    if args is None:
        args = sys.argv

    parser = argparse.ArgumentParser(
        fromfile_prefix_chars="@",
        description="""Dump LaTeX commands with summary values of the table.
           All the information from the footer of HTML tables is available.
           The output is written to stdout.
           Part of BenchExec: https://github.com/sosy-lab/benchexec/""",
    )

    parser.add_argument(
        "result",
        metavar="RESULT",
        type=str,
        nargs="+",
        help="XML file(s) with result produced by benchexec",
    )
    parser.add_argument(
        "--status",
        action="store",
        choices=["none", "short", "full"],
        default="short",
        help="whether to output statistics aggregated for each different status value, "
        "for each abbreviated status value, or not",
    )

    options = parser.parse_args(args[1:])

    pool = multiprocessing.Pool()
    stats = pool.map(partial(load_results, status_print=options.status), options.result)

    print(HEADER)
    for curr_stats in stats:
        basenames = curr_stats.prefix_list
        total_stats = curr_stats.total_stats
        category_stats = curr_stats.category_stats
        status_stats = curr_stats.status_stats

        print(total_stats.to_latex(basenames + ["total"]))

        for (category, counts) in sorted(category_stats.items()):
            print(counts.to_latex(basenames + [category]))
            categories = [
                (s, c) for (s, c) in status_stats.get(category, {}).items() if s
            ]
            for (status, counts2) in sorted(categories):
                print(counts2.to_latex(basenames + [category, status]))
                if (
                    category == "correct"
                    and status_stats.get("wrong", {}).get(status) is None
                ):
                    print(StatAccumulator().to_latex(basenames + ["wrong", status]))
                elif (
                    category == "wrong"
                    and status_stats.get("correct", {}).get(status) is None
                ):
                    print(StatAccumulator().to_latex(basenames + ["correct", status]))


if __name__ == "__main__":
    try:
        sys.exit(main())
    except KeyboardInterrupt:
        sys.exit("Script was interrupted by user.")


==> evaluation/table-generator.py <==
#!/usr/bin/env python3

# This file is part of CPAchecker,
# a tool for configurable software verification:
# https://cpachecker.sosy-lab.org
#
# SPDX-FileCopyrightText: 2007-2020 Dirk Beyer <https://www.sosy-lab.org>
#
# SPDX-License-Identifier: Apache-2.0

import glob
import os
import sys

sys.dont_write_bytecode = True  # prevent creation of .pyc files
for egg in glob.glob(
    os.path.join(
        os.path.dirname(__file__), os.pardir, "lib", "python-benchmark", "*.whl"
    )
):
    sys.path.insert(0, egg)

# Add ./benchmark/tools to __path__ of benchexec.tools package
# such that additional tool-wrapper modules can be placed in this directory.
import benchexec.tools

benchexec.tools.__path__ += [
    os.path.join(os.path.dirname(__file__), "benchmark", "tools")
]

import benchexec.tablegenerator

benchexec.tablegenerator.DEFAULT_OUTPUT_PATH = "test/results/"
benchexec.tablegenerator.LIB_URL = "https://www.sosy-lab.org/lib"

try:
    sys.exit(benchexec.tablegenerator.main())
except KeyboardInterrupt:
    print("Interrupted")

